A proof of Wang's planar $D$-coloring conjecture

We prove Wang's planar $D$-coloring conjecture. A $D$-coloring of a graph is a proper edge coloring in which every subgraph isomorphic to $K_4$ minus an edge is rainbow. Wang conjectured that every planar graph of maximum degree $\Delta$ has a $D$-coloring with $9$ colors if $\Delta=4$, $10$ colors if $\Delta=5$, and $2\Delta-1$ colors if $\Delta\ge6$. Hu, Kong and Wang proved the cases $\Delta\le5$ and $\Delta\ge33$. We prove the sharp bound $2\Delta-1$ for every $\Delta\ge6$, settling the remaining cases. The proof uses discharging; the case $\Delta=6$ is computer-assisted.

==> anc/README.md <==
# Computer verification for "A proof of Wang's planar D-coloring conjecture"

Harshit Verma (harshit.verma@yale.edu)

These ancillary files hold the certificates for Lemmas 7.7 and 7.10, the only use of a computer
in the proof (maximum degree six), and a check of the example in Section 8. All scripts use only
the Python 3 standard library.

## Files

| File | Contents |
|---|---|
| `d6_generic_sharp.jsonl` | 72 records, one per full generic template (Lemma 7.7): 59 greedy certificates and 13 CN certificates |
| `d6_one_baseline.jsonl` | 1,220 records, one per base (Lemmas 7.9 and 7.10): 971 greedy certificates and 249 CN certificates |
| `check_records.py` | the verifier of Appendix A.3 |
| `tmpl.py` | builds each template, its ordered edge set U, its conflict graph and its list bounds f from the definitions in Section 7 |
| `frontier.py`, `independent_coefficient.py` | the frontier dynamic program and the vertex elimination of Appendix A.3, from the code that generated the certificates |
| `atcoef.py` | the Alon–Tarsi signed count of Eulerian subdigraphs, the third coefficient method |
| `fourwheel_d6_example.py` | the 18-vertex example of Section 8 |

## Running the checks

Run these in this folder:

```
python3 check_records.py
python3 atcoef.py
python3 fourwheel_d6_example.py
```

`check_records.py` rebuilds every template, checks that the two record files cover each expected
template exactly once, compares U, the conflict graph and f with each record, checks every
greedy removal order and every CN exponent vector, and recomputes every CN coefficient by all
three methods. It should report 59 + 13 generic and 971 + 249 base certificates and
`failures: 0`; it takes under a minute on a laptop. A different folder holding the two record
files can be given as an argument.

`atcoef.py` tests its coefficient method against brute-force polynomial expansion.
`fourwheel_d6_example.py` checks, by assertions, that the graph of Section 8 is a 3-connected
triangulation of the sphere with minimum degree four, maximum degree six and no separating
triangle, that the given coloring of G − v is valid, and that it does not extend after the rim
of v is uncolored; it also checks a 10-color D-coloring of G, and ends with `all checks passed`. `python3 tmpl.py` prints the numbers of templates (the code calls
the bases "one-spine bases" and the rim edges "fan links").

## Record format

Each line of a record file is one JSON object. The verifier reads these fields:

- `parameter_degrees`, `tipmask`, `linkmask`: the degree triple, the vector σ and the mask of
  rim edges of Appendix A.1; base records also have `boundary_spines`, which names the spine;
- `U`, `conflicts`, `f`: the ordered uncolored edges, the conflict graph as pairs of indices
  into `U`, and the list bounds;
- `method`: `greedy` or `CN`;
- `greedy_removal_order` for greedy records, and `t` (the exponent vector) and `coefficient`
  for CN records;
- `frontier_order`, a vertex order that only speeds up `frontier.py`.

The other fields are not read by the verifier. They were written by the code that generated the
certificates and mostly describe the template, but two are leftovers from that code: the
`assumptions` list in `d6_one_baseline.jsonl` still mentions an earlier setup with "one or two"
marked edges of T (every base in the paper has exactly one, the spine), and the
`older_2r_minus_DU_bound` entries inside `colored_conflict_counts` record an older bound that the
paper does not use. The record files are kept exactly as generated.


==> anc/atcoef.py <==
"""Exact coefficient [X^t] prod_{ij in E, i<j} (X_i - X_j) via Alon-Tarsi:

  [X^t] P_H = (-1)^{back(D)} * sum_{F Eulerian subdigraph of D} (-1)^{|F|}

where D is ANY orientation of H with outdegree vector t (found by bipartite
matching) and back(D) is the number of arcs j->i with j > i.  If no orientation
with outdegrees t exists, the coefficient is 0.  The Eulerian signed count is
computed by a dynamic program over arcs whose state is the vector of net
(out-in) imbalances inside F.  Pure Python integers, no modulus.
"""
from collections import defaultdict, deque


def orientation_with_outdeg(n, edges, t):
    """Return list of arcs (tail, head) with outdeg = t, or None."""
    if any(x < 0 for x in t) or sum(t) != len(edges):
        return None
    m = len(edges)
    owner = [None] * m          # tail vertex chosen for edge k
    load = [0] * n
    by_vertex = [set() for _ in range(n)]   # edges currently owned by v
    for k in range(m):
        i, j = edges[k]
        # BFS over vertices; parent pointers record (edge used to arrive)
        prev = {}
        dq = deque()
        for v in (i, j):
            if v not in prev:
                prev[v] = (None, k)
                dq.append(v)
        found = None
        while dq:
            v = dq.popleft()
            if load[v] < t[v]:
                found = v
                break
            for k2 in by_vertex[v]:
                a, b = edges[k2]
                w = b if a == v else a
                if w not in prev:
                    prev[w] = (v, k2)
                    dq.append(w)
        if found is None:
            return None
        # augment: walk back
        v = found
        load[v] += 1
        while True:
            pv, kk = prev[v]
            if pv is None:
                owner[kk] = v
                by_vertex[v].add(kk)
                break
            # edge kk moves from pv to v
            by_vertex[pv].discard(kk)
            owner[kk] = v
            by_vertex[v].add(kk)
            v = pv
        # load of the start vertex unchanged except the final owner of k
    arcs = []
    for k, (i, j) in enumerate(edges):
        tail = owner[k]
        head = j if tail == i else i
        arcs.append((tail, head))
    outd = [0] * n
    for a, b in arcs:
        outd[a] += 1
    assert outd == list(t), (outd, t)
    return arcs


def _vertex_order(n, arcs):
    adj = [set() for _ in range(n)]
    for a, b in arcs:
        adj[a].add(b)
        adj[b].add(a)
    # greedy: start with min degree vertex, repeatedly add the vertex with most
    # neighbours already placed (keeps the active frontier small)
    placed = []
    pset = set()
    remaining = set(range(n))
    while remaining:
        best = max(remaining, key=lambda v: (len(adj[v] & pset), -len(adj[v]), -v))
        placed.append(best)
        pset.add(best)
        remaining.discard(best)
    return placed


def eulerian_signed_count(n, arcs):
    pos = {v: i for i, v in enumerate(_vertex_order(n, arcs))}
    arcs_sorted = sorted(arcs, key=lambda e: (max(pos[e[0]], pos[e[1]]), min(pos[e[0]], pos[e[1]])))
    rem = [0] * n
    for a, b in arcs_sorted:
        rem[a] += 1
        rem[b] += 1
    zero = tuple([0] * n)
    states = {zero: 1}
    maxstates = 1
    for (u, v) in arcs_sorted:
        rem[u] -= 1
        rem[v] -= 1
        new = defaultdict(int)
        ru, rv = rem[u], rem[v]
        for st, val in states.items():
            su, sv = st[u], st[v]
            if abs(su) <= ru and abs(sv) <= rv:
                new[st] += val
            nu, nv = su + 1, sv - 1
            if abs(nu) <= ru and abs(nv) <= rv:
                l = list(st)
                l[u] = nu
                l[v] = nv
                new[tuple(l)] -= val
        states = {k: w for k, w in new.items() if w != 0}
        maxstates = max(maxstates, len(states))
    return states.get(zero, 0), maxstates


def coefficient(n, edges, t):
    """edges: list of (i,j) with i<j.  Returns (coefficient, info)."""
    for i, j in edges:
        assert i < j
    arcs = orientation_with_outdeg(n, edges, t)
    if arcs is None:
        return 0, {'orientation': None}
    back = sum(1 for a, b in arcs if a > b)
    s, ms = eulerian_signed_count(n, arcs)
    return (-1) ** back * s, {'back': back, 'eulerian_signed': s, 'max_states': ms}


# ---------------------------------------------------------------- self test
def naive_expand(n, edges):
    poly = {tuple([0] * n): 1}
    for i, j in edges:
        new = defaultdict(int)
        for mon, c in poly.items():
            l = list(mon); l[i] += 1
            new[tuple(l)] += c
            l = list(mon); l[j] += 1
            new[tuple(l)] -= c
        poly = {k: v for k, v in new.items() if v}
    return poly


def selftest(trials=300, seed=1):
    import random
    from itertools import combinations
    rng = random.Random(seed)
    checked = 0
    for _ in range(trials):
        n = rng.randint(2, 7)
        allp = list(combinations(range(n), 2))
        m = rng.randint(1, min(len(allp), 13))
        edges = sorted(rng.sample(allp, m))
        poly = naive_expand(n, edges)
        # all compositions t of m with 0 <= t_i <= deg_i, including those with coefficient 0
        deg = [0] * n
        for i, j in edges:
            deg[i] += 1; deg[j] += 1

        def comps(k, left):
            if k == n - 1:
                if left <= deg[k]:
                    yield (left,)
                return
            for x in range(0, min(deg[k], left) + 1):
                for rest in comps(k + 1, left - x):
                    yield (x,) + rest
        for t in comps(0, m):
            c, _ = coefficient(n, edges, list(t))
            if c != poly.get(t, 0):
                raise AssertionError((n, edges, t, c, poly.get(t, 0)))
            checked += 1
    return checked


if __name__ == '__main__':
    print('self-test coefficients checked against naive expansion:', selftest())


==> anc/check_records.py <==
"""Check of the degree-six certificate families (Lemmas 7.7 and 7.10).

Rebuilds all 72 full generic templates and 1,220 bases from the definitions in Section 7
(tmpl.py), checks that the records cover each expected template exactly once, compares U, the
conflict graph and the list bounds f with every record, and verifies every certificate: greedy
removal orders directly, and each CN coefficient by three exact methods, which must agree with
each other and with the record.  The frontier dynamic program (frontier.py) and the vertex
elimination (independent_coefficient.py) come from the code that generated the certificates;
the Alon-Tarsi signed count of Eulerian subdigraphs (atcoef.py) and the template
reconstruction were written independently from the paper.

Usage:  python3 check_records.py [DIR]
DIR holds d6_generic_sharp.jsonl and d6_one_baseline.jsonl (default: the folder of this script).
Standard library only.
"""
import json, os, sys, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from tmpl import Template, generic_keys, one_spine_keys, build_paths, fan_links, E
from atcoef import coefficient
from frontier import coefficient as frontier_coefficient
from independent_coefficient import coefficient_recursive


def load(path):
    with open(path) as fh:
        return [json.loads(line) for line in fh if line.strip()]


def spine_index(r):
    degs = tuple(r['parameter_degrees'])
    sp = tuple(r['boundary_spines'][0])
    fl = fan_links(build_paths(degs, r['tipmask']))
    idx = [i for i, (q, (u, v)) in enumerate(fl) if E(u, v) == sp]
    assert len(idx) == 1, (r['CONFIG'], idx)
    return idx[0]


def greedy_ok(t, order):
    if sorted(order) != list(range(t.n)):
        return False
    adj = [set() for _ in range(t.n)]
    for i, j in t.conflicts:
        adj[i].add(j); adj[j].add(i)
    rem = set(range(t.n))
    for v in order:
        if not len(adj[v] & rem) < t.f[v]:
            return False
        rem.discard(v)
    return True


def main(base):
    t0 = time.time()
    fails = []
    counts = {}
    for fname, spine in (('d6_generic_sharp.jsonl', False), ('d6_one_baseline.jsonl', True)):
        recs = load(os.path.join(base, fname))
        if spine:
            expected = {(d, s, m, E(*fan_links(build_paths(d, s))[i][1])) for (d, s, m, i, sp, rel) in one_spine_keys()}
            got = {(tuple(r['parameter_degrees']), r['tipmask'], r['linkmask'], tuple(r['boundary_spines'][0])) for r in recs}
        else:
            expected = set(generic_keys())
            got = {(tuple(r['parameter_degrees']), r['tipmask'], r['linkmask']) for r in recs}
        if expected != got or len(got) != len(recs):
            fails.append((fname, 'key set mismatch or duplicates'))
        for r in recs:
            degs = tuple(r['parameter_degrees'])
            t = Template(degs, r['tipmask'], r['linkmask'], spine_index=spine_index(r) if spine else None)
            key = r['CONFIG']
            if [tuple(e) for e in r['U']] != t.U:
                fails.append((key, 'U'))
            if sorted(tuple(c) for c in r['conflicts']) != sorted(t.conflicts):
                fails.append((key, 'conflicts'))
            if list(r['f']) != list(t.f):
                fails.append((key, 'f', t.f, r['f']))
            meth = r['method']
            counts[(fname, meth)] = counts.get((fname, meth), 0) + 1
            if meth == 'greedy':
                if not greedy_ok(t, r['greedy_removal_order']):
                    fails.append((key, 'greedy order'))
            elif meth == 'CN':
                tv = r['t']
                if len(tv) != t.n or sum(tv) != len(t.conflicts) or any(x < 0 or x >= fv for x, fv in zip(tv, t.f)):
                    fails.append((key, 'CN exponent vector'))
                # the recorded frontier order only speeds up frontier.py; any permutation gives the same value
                order = r.get('frontier_order')
                if order is not None and sorted(order) != list(range(t.n)):
                    order = None
                c1, _ = frontier_coefficient(t.n, t.conflicts, tv, order=order)
                c2, _ = coefficient_recursive(t.n, t.conflicts, tv)
                c3, _ = coefficient(t.n, t.conflicts, tv)
                if not c1 == c2 == c3 == r['coefficient'] != 0:
                    fails.append((key, 'CN coefficient', c1, c2, c3, r['coefficient']))
            else:
                fails.append((key, 'unknown method'))
    print('certificate counts:', {f'{k[0]}:{k[1]}': v for k, v in sorted(counts.items())})
    print('failures:', len(fails))
    for x in fails[:20]:
        print('  ', x)
    print('time %.1fs' % (time.time() - t0))
    return 0 if not fails else 1


if __name__ == '__main__':
    if len(sys.argv) > 2:
        print(__doc__); sys.exit(2)
    sys.exit(main(sys.argv[1] if len(sys.argv) == 2 else os.path.dirname(os.path.abspath(__file__))))


==> anc/d6_generic_sharp.jsonl <==
{"CONFIG":"GENERIC_D6_4_4_4_T0_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":0,"linkmask":7,"vertices":["a","b","c","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","pac_c"],["c","pbc_c"],["pab_a","pac_a"],["pab_b","pbc_b"],["pac_c","pbc_c"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc_b"],["pac_c","pbc_c"]],"degrees":{"a":4,"b":4,"c":4,"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["pac_c","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,11,5,5,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_c"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_c"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,7],[1,8],[2,3],[4,5],[4,6],[4,7],[4,8],[5,6],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":36,"method":"greedy","greedy_removal_order":[0,1,4,2,5,7,3,6,8],"greedy_coloring_order":[8,6,3,7,5,2,4,1,0],"t":[6,5,1,0,4,1,0,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T1_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":1,"linkmask":7,"vertices":["a","b","c","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","pac_c"],["c","pbc_c"],["pab","pac_a"],["pab","pbc_b"],["pac_c","pbc_c"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc_b"],"c":["pbc_c","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc_b"],["pac_c","pbc_c"]],"degrees":{"a":4,"b":4,"c":4,"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc_b"],"c":["a","b","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["pac_c","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,11,6,5,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_c"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_c"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[5,6],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":31,"method":"greedy","greedy_removal_order":[1,4,0,2,5,7,3,6,8],"greedy_coloring_order":[8,6,3,7,5,2,0,4,1],"t":[4,7,3,0,6,2,0,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T2_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":2,"linkmask":7,"vertices":["a","b","c","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","pac"],["c","pbc_c"],["pab_a","pac"],["pab_b","pbc_b"],["pac","pbc_c"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc_b"],["pac","pbc_c"]],"degrees":{"a":4,"b":4,"c":4,"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["a","pac"],["pac","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,11,5,5,6,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b","pac"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab_a","pac"],["pac","pbc_c"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,4],[1,7],[1,8],[2,3],[2,7],[3,4],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[5,6],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":31,"method":"greedy","greedy_removal_order":[0,4,1,3,7,5,2,6,8],"greedy_coloring_order":[8,6,2,5,7,3,1,4,0],"t":[7,4,0,3,6,1,0,2,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T3_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":3,"linkmask":7,"vertices":["a","b","c","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","pac"],["c","pbc_c"],["pab","pac"],["pab","pbc_b"],["pac","pbc_c"]],"paths":{"a":["pac","pab"],"b":["pab","pbc_b"],"c":["pbc_c","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc_b"],["pac","pbc_c"]],"degrees":{"a":4,"b":4,"c":4,"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc_b"],"c":["a","b","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["a","pac"],["pac","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,11,6,5,6,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b","pac"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pac","pbc_c"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[2,3],[2,4],[2,5],[2,6],[2,7],[3,4],[3,5],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[5,6],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":26,"method":"greedy","greedy_removal_order":[4,0,1,2,3,5,7,6,8],"greedy_coloring_order":[8,6,7,5,3,2,1,0,4],"t":[6,5,4,3,8,1,0,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T4_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":4,"linkmask":7,"vertices":["a","b","c","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","pac_c"],["c","pbc"],["pab_a","pac_a"],["pab_b","pbc"],["pac_c","pbc"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc"],"c":["pbc","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc"],["pac_c","pbc"]],"degrees":{"a":4,"b":4,"c":4,"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc"],"c":["a","b","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["b","pbc"],["pac_c","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,9,5,6,5,6],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a","pbc"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab_b","pbc"],["pac_c","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_c"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[2,3],[4,5],[4,6],[4,7],[4,8],[5,6],[5,8],[6,7],[6,8],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":31,"method":"greedy","greedy_removal_order":[0,1,4,6,8,2,3,5,7],"greedy_coloring_order":[7,5,3,2,8,6,4,1,0],"t":[7,6,1,0,4,0,3,0,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T5_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":5,"linkmask":7,"vertices":["a","b","c","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","pac_c"],["c","pbc"],["pab","pac_a"],["pab","pbc"],["pac_c","pbc"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc"],"c":["pbc","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc"],["pac_c","pbc"]],"degrees":{"a":4,"b":4,"c":4,"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc"],"c":["a","b","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["b","pbc"],["pac_c","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,9,6,6,5,6],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a","pbc"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pbc"],["pac_c","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_c"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[5,6],[5,8],[6,7],[6,8],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":26,"method":"greedy","greedy_removal_order":[1,0,4,5,6,2,8,3,7],"greedy_coloring_order":[7,3,8,2,6,5,4,0,1],"t":[6,8,1,0,5,4,3,0,1],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T6_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":6,"linkmask":7,"vertices":["a","b","c","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","pac"],["c","pbc"],["pab_a","pac"],["pab_b","pbc"],["pac","pbc"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc"],"c":["pbc","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc"],["pac","pbc"]],"degrees":{"a":4,"b":4,"c":4,"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc"],"c":["a","b","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["pac","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,9,5,6,6,6],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b","pac"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab_a","pac"],["pac","pbc"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a","pbc"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab_b","pbc"],["pac","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[2,3],[2,7],[3,4],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[5,6],[5,8],[6,7],[6,8],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":26,"method":"greedy","greedy_removal_order":[0,1,4,7,8,3,6,2,5],"greedy_coloring_order":[5,2,6,3,8,7,4,1,0],"t":[8,6,0,1,5,0,1,4,3],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_4_T7_L7","Delta":6,"palette_size":11,"parameter_degrees":[4,4,4],"tipmask":7,"linkmask":7,"vertices":["a","b","c","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","pac"],["c","pbc"],["pab","pac"],["pab","pbc"],["pac","pbc"]],"paths":{"a":["pac","pab"],"b":["pab","pbc"],"c":["pbc","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc"],["pac","pbc"]],"degrees":{"a":4,"b":4,"c":4,"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc"],"c":["a","b","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["pac","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,9,6,6,6,6],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["b","pac"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pac","pbc"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,4],"common_neighbors":["a","pbc"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pbc"],["pac","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,5],[2,6],[2,7],[3,4],[3,5],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[5,6],[5,8],[6,7],[6,8],[7,8]],"list_bound":"sharp_colored_partner_count","surplus":21,"method":"greedy","greedy_removal_order":[0,1,4,2,8,3,6,5,7],"greedy_coloring_order":[7,5,6,3,8,2,4,1,0],"t":[8,7,4,2,6,0,2,0,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T0_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":0,"linkmask":15,"vertices":["a","b","c","c0","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"],["pab_a","pac_a"],["pab_b","pbc_b"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,11,5,5,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,7],[1,8],[1,9],[2,3],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":33,"method":"greedy","greedy_removal_order":[1,4,0,7,2,5,8,3,6,9],"greedy_coloring_order":[9,6,3,8,5,2,7,0,4,1],"t":[4,7,1,0,6,1,0,2,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T1_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":1,"linkmask":15,"vertices":["a","b","c","c0","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"],["pab","pac_a"],["pab","pbc_b"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,11,6,5,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[1,9],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":28,"method":"greedy","greedy_removal_order":[1,4,0,2,5,7,8,3,6,9],"greedy_coloring_order":[9,6,3,8,7,5,2,0,4,1],"t":[4,8,3,0,7,2,0,2,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T2_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":2,"linkmask":15,"vertices":["a","b","c","c0","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"],["pab_a","pac"],["pab_b","pbc_b"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,11,5,5,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[1,2],[1,3],[1,4],[1,7],[1,8],[1,9],[2,3],[2,8],[3,4],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":28,"method":"greedy","greedy_removal_order":[4,0,1,8,3,5,7,2,6,9],"greedy_coloring_order":[9,6,2,7,5,3,8,1,0,4],"t":[6,5,0,2,8,1,0,1,4,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T3_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":3,"linkmask":15,"vertices":["a","b","c","c0","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"],["pab","pac"],["pab","pbc_b"]],"paths":{"a":["pac","pab"],"b":["pab","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,11,6,5,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[1,9],[2,3],[2,4],[2,5],[2,6],[2,8],[3,4],[3,5],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":23,"method":"greedy","greedy_removal_order":[4,1,0,2,3,8,5,7,6,9],"greedy_coloring_order":[9,6,7,5,8,3,2,0,1,4],"t":[5,7,4,3,9,1,0,1,2,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T4_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":4,"linkmask":15,"vertices":["a","b","c","c0","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"],["pab_a","pac_a"],["pab_b","pbc"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,9,5,6,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a","pbc"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab_b","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[1,9],[2,3],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[5,9],[6,7],[6,9],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":28,"method":"greedy","greedy_removal_order":[1,0,4,9,6,2,7,3,5,8],"greedy_coloring_order":[8,5,3,7,2,6,9,4,0,1],"t":[6,8,1,0,5,0,2,1,0,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T5_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":5,"linkmask":15,"vertices":["a","b","c","c0","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"],["pab","pac_a"],["pab","pbc"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,9,6,6,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a","pbc"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[5,9],[6,7],[6,9],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":23,"method":"greedy","greedy_removal_order":[1,4,0,5,6,9,2,7,3,8],"greedy_coloring_order":[8,3,7,2,9,6,5,0,4,1],"t":[5,9,1,0,7,4,3,1,0,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T6_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":6,"linkmask":15,"vertices":["a","b","c","c0","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"],["pab_a","pac"],["pab_b","pbc"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,9,5,6,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a","pbc"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab_b","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[0,9],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[1,9],[2,3],[2,8],[3,4],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[5,9],[6,7],[6,9],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":23,"method":"greedy","greedy_removal_order":[0,1,4,8,6,3,9,2,5,7],"greedy_coloring_order":[7,5,2,9,3,6,8,4,1,0],"t":[8,7,0,2,6,0,3,0,4,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_5_T7_L15","Delta":6,"palette_size":11,"parameter_degrees":[4,4,5],"tipmask":7,"linkmask":15,"vertices":["a","b","c","c0","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"],["pab","pac"],["pab","pbc"]],"paths":{"a":["pac","pab"],"b":["pab","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":4,"b":4,"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,9,6,6,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["a","pbc"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,8],[0,9],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[2,3],[2,4],[2,5],[2,6],[2,8],[3,4],[3,5],[3,7],[3,8],[4,5],[4,6],[4,7],[4,8],[4,9],[5,6],[5,9],[6,7],[6,9],[7,8],[7,9],[8,9]],"list_bound":"sharp_colored_partner_count","surplus":18,"method":"greedy","greedy_removal_order":[0,1,4,2,9,3,6,8,5,7],"greedy_coloring_order":[7,5,8,6,3,9,2,4,1,0],"t":[8,8,4,3,7,0,2,0,1,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T0_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":0,"linkmask":31,"vertices":["a","b","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab_a","pac_a"],["pab_b","pbc_b"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,11,5,5,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,7],[1,8],[1,9],[1,10],[2,3],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":29,"method":"greedy","greedy_removal_order":[1,4,0,9,10,2,5,7,3,6,8],"greedy_coloring_order":[8,6,3,7,5,2,10,9,0,4,1],"t":[4,8,1,0,7,1,0,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T1_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":1,"linkmask":31,"vertices":["a","b","c","c0","c1","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab","pac_a"],["pab","pbc_b"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,11,6,5,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":24,"method":"greedy","greedy_removal_order":[1,4,0,2,9,5,10,7,3,6,8],"greedy_coloring_order":[8,6,3,7,10,5,9,2,0,4,1],"t":[4,9,3,0,8,2,0,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T2_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":2,"linkmask":31,"vertices":["a","b","c","c0","c1","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab_a","pac"],["pab_b","pbc_b"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["pab_b","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,11,5,5,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_b"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[1,2],[1,3],[1,4],[1,7],[1,8],[1,9],[1,10],[2,3],[2,9],[3,4],[3,8],[3,9],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":24,"method":"greedy","greedy_removal_order":[4,1,0,3,9,10,5,7,2,6,8],"greedy_coloring_order":[8,6,2,7,5,10,9,3,0,1,4],"t":[5,7,0,3,9,1,0,1,0,4,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T3_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":3,"linkmask":31,"vertices":["a","b","c","c0","c1","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab","pac"],["pab","pbc_b"]],"paths":{"a":["pac","pab"],"b":["pab","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["pab","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,11,6,5,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc_b"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[1,2],[1,3],[1,4],[1,5],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[2,9],[3,4],[3,5],[3,8],[3,9],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":19,"method":"greedy","greedy_removal_order":[4,1,0,2,9,3,10,5,7,6,8],"greedy_coloring_order":[8,6,7,5,10,3,9,2,0,1,4],"t":[5,8,4,2,10,1,0,1,0,4,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T4_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":4,"linkmask":31,"vertices":["a","b","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab_a","pac_a"],["pab_b","pbc"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["pab_b","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","c","pab_b","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,9,5,6,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab_b","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,10],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[5,10],[6,7],[6,10],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":24,"method":"greedy","greedy_removal_order":[1,4,0,6,10,9,2,7,3,5,8],"greedy_coloring_order":[8,5,3,7,2,9,10,6,0,4,1],"t":[5,9,1,0,7,0,3,1,0,2,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T5_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":5,"linkmask":31,"vertices":["a","b","c","c0","c1","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab","pac_a"],["pab","pbc"]],"paths":{"a":["pac_a","pab"],"b":["pab","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["pab","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","c","pab","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,9,6,6,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac_a"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[3,5],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[5,10],[6,7],[6,10],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":19,"method":"greedy","greedy_removal_order":[1,4,0,5,10,2,9,7,6,3,8],"greedy_coloring_order":[8,3,6,7,9,2,10,5,0,4,1],"t":[5,10,2,0,8,4,0,2,0,2,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T6_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":6,"linkmask":31,"vertices":["a","b","c","c0","c1","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab_a","pac"],["pab_b","pbc"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["pab_b","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","c","pab_b","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["c","pbc"],["pab_b","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,9,5,6,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab_b","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pbc"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_b"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[0,10],[1,2],[1,3],[1,4],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[2,9],[3,4],[3,8],[3,9],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[5,10],[6,7],[6,10],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":19,"method":"greedy","greedy_removal_order":[0,1,4,3,9,10,6,7,2,5,8],"greedy_coloring_order":[8,5,2,7,6,10,9,3,4,1,0],"t":[8,8,0,3,7,0,2,1,0,4,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_4_6_T7_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,4,6],"tipmask":7,"linkmask":31,"vertices":["a","b","c","c0","c1","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab","pac"],["pab","pbc"]],"paths":{"a":["pac","pab"],"b":["pab","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["pab","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":4,"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","c","pab","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["c","pbc"],["pab","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,9,6,6,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,4],"common_neighbors":["c","pab"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["pab","pac"],["pab","pbc"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pbc"],["pab","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["a","pbc"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,9],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[2,9],[3,4],[3,5],[3,8],[3,9],[4,5],[4,6],[4,7],[4,8],[4,9],[4,10],[5,6],[5,10],[6,7],[6,10],[7,8],[7,9],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":14,"method":"CN","t":[8,7,2,4,6,5,4,1,0,2,3],"coefficient":-1,"frontier_order":[7,10,6,4,1,3,2,0,8,5,9],"greedy_removal_prefix":[0],"core":[1,2,3,4,5,6,7,8,9,10],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T0_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":0,"linkmask":31,"vertices":["a","b","b0","c","c0","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,4,11,4,4,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,5],[1,8],[1,9],[1,10],[2,3],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":30,"method":"greedy","greedy_removal_order":[5,0,1,4,8,2,6,9,3,7,10],"greedy_coloring_order":[10,7,3,9,6,2,8,4,1,0,5],"t":[6,5,1,0,2,8,1,0,2,1,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T1_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":1,"linkmask":31,"vertices":["a","b","b0","c","c0","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,4,11,5,4,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,5],[1,6],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[3,6],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":25,"method":"greedy","greedy_removal_order":[5,1,0,6,2,8,4,9,3,7,10],"greedy_coloring_order":[10,7,3,9,4,8,2,6,0,1,5],"t":[5,7,2,0,1,9,4,0,2,1,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T2_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":2,"linkmask":31,"vertices":["a","b","b0","c","c0","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,4,11,4,4,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,9],[1,2],[1,3],[1,5],[1,8],[1,9],[1,10],[2,3],[2,9],[3,5],[3,8],[3,9],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":25,"method":"greedy","greedy_removal_order":[5,0,1,9,3,4,6,8,2,7,10],"greedy_coloring_order":[10,7,2,8,6,4,3,9,1,0,5],"t":[7,5,0,2,2,9,1,0,1,4,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T3_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":3,"linkmask":31,"vertices":["a","b","b0","c","c0","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,4,11,5,4,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,9],[1,2],[1,3],[1,5],[1,6],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[2,9],[3,5],[3,6],[3,8],[3,9],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":20,"method":"greedy","greedy_removal_order":[5,0,1,2,3,6,9,4,8,7,10],"greedy_coloring_order":[10,7,8,4,9,6,3,2,1,0,5],"t":[7,6,4,3,1,10,2,0,1,2,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T4_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":4,"linkmask":31,"vertices":["a","b","b0","c","c0","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,4,9,4,5,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[1,2],[1,3],[1,5],[1,7],[1,8],[1,9],[1,10],[2,3],[4,5],[4,6],[4,7],[4,10],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[7,8],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":25,"method":"greedy","greedy_removal_order":[0,1,5,7,10,2,4,8,3,6,9],"greedy_coloring_order":[9,6,3,8,4,2,10,7,5,1,0],"t":[8,7,1,0,1,6,0,4,1,0,3],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T5_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":5,"linkmask":31,"vertices":["a","b","b0","c","c0","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,4,9,5,5,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[1,2],[1,3],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[3,6],[4,5],[4,6],[4,7],[4,10],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[7,8],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":20,"method":"greedy","greedy_removal_order":[1,5,0,6,10,2,7,8,3,4,9],"greedy_coloring_order":[9,4,3,8,7,2,10,6,0,5,1],"t":[6,9,2,0,0,8,4,2,1,0,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T6_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":6,"linkmask":31,"vertices":["a","b","b0","c","c0","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,4,9,4,5,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,9],[0,10],[1,2],[1,3],[1,5],[1,7],[1,8],[1,9],[1,10],[2,3],[2,9],[3,5],[3,8],[3,9],[4,5],[4,6],[4,7],[4,10],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[7,8],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":20,"method":"greedy","greedy_removal_order":[0,5,1,7,9,3,10,4,2,6,8],"greedy_coloring_order":[8,6,2,4,10,3,9,7,1,5,0],"t":[9,6,0,2,1,8,0,4,0,4,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_5_T7_L31","Delta":6,"palette_size":11,"parameter_degrees":[4,5,5],"tipmask":7,"linkmask":31,"vertices":["a","b","b0","c","c0","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,4,9,5,5,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,5],"common_neighbors":["b","pac"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c0","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,9],[0,10],[1,2],[1,3],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[2,3],[2,4],[2,5],[2,6],[2,9],[3,5],[3,6],[3,8],[3,9],[4,5],[4,6],[4,7],[4,10],[5,6],[5,7],[5,8],[5,9],[5,10],[6,7],[7,8],[7,10],[8,9],[8,10],[9,10]],"list_bound":"sharp_colored_partner_count","surplus":15,"method":"CN","t":[7,6,4,3,3,7,2,2,3,1,3],"coefficient":1,"frontier_order":[4,6,7,2,3,0,1,5,9,8,10],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T0_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":0,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,4,11,4,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,5],[1,8],[1,9],[1,10],[1,11],[2,3],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":26,"method":"greedy","greedy_removal_order":[5,1,0,10,4,11,2,6,8,3,7,9],"greedy_coloring_order":[9,7,3,8,6,2,11,4,10,0,1,5],"t":[5,7,1,0,2,9,1,0,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T1_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":1,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,4,11,5,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[1,2],[1,3],[1,5],[1,6],[1,8],[1,9],[1,10],[1,11],[2,3],[2,4],[2,5],[2,6],[3,6],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":21,"method":"greedy","greedy_removal_order":[5,1,0,6,10,2,11,4,8,3,7,9],"greedy_coloring_order":[9,7,3,8,4,11,2,10,6,0,1,5],"t":[5,8,2,0,1,10,4,0,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T2_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":2,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,4,11,4,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[1,2],[1,3],[1,5],[1,8],[1,9],[1,10],[1,11],[2,3],[2,10],[3,5],[3,9],[3,10],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":21,"method":"greedy","greedy_removal_order":[5,0,1,3,10,4,11,6,8,2,7,9],"greedy_coloring_order":[9,7,2,8,6,11,4,10,3,1,0,5],"t":[7,6,0,3,2,10,1,0,1,0,4,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T3_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":3,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,4,11,5,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[1,2],[1,3],[1,5],[1,6],[1,8],[1,9],[1,10],[1,11],[2,3],[2,4],[2,5],[2,6],[2,10],[3,5],[3,6],[3,9],[3,10],[4,5],[4,6],[4,7],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":16,"method":"greedy","greedy_removal_order":[0,5,1,2,10,6,11,9,4,3,7,8],"greedy_coloring_order":[8,7,3,4,9,11,6,10,2,1,5,0],"t":[8,7,4,0,1,10,3,0,0,2,4,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T4_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":4,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,4,9,4,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,11],[1,2],[1,3],[1,5],[1,7],[1,8],[1,9],[1,10],[1,11],[2,3],[4,5],[4,6],[4,7],[4,11],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[7,8],[7,11],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":21,"method":"greedy","greedy_removal_order":[1,5,0,7,11,10,2,4,8,3,6,9],"greedy_coloring_order":[9,6,3,8,4,2,10,11,7,0,5,1],"t":[6,9,1,0,1,8,0,4,1,0,2,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T5_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":5,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,4,9,5,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,11],[1,2],[1,3],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[1,11],[2,3],[2,4],[2,5],[2,6],[3,6],[4,5],[4,6],[4,7],[4,11],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[7,8],[7,11],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":16,"method":"greedy","greedy_removal_order":[1,0,5,6,7,11,2,10,8,3,4,9],"greedy_coloring_order":[9,4,3,8,10,2,11,7,6,5,0,1],"t":[7,10,2,0,0,8,4,3,1,0,2,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T6_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":6,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,4,9,4,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[0,11],[1,2],[1,3],[1,5],[1,7],[1,8],[1,9],[1,10],[1,11],[2,3],[2,10],[3,5],[3,9],[3,10],[4,5],[4,6],[4,7],[4,11],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[7,8],[7,11],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":16,"method":"greedy","greedy_removal_order":[0,1,5,7,11,10,3,4,8,2,6,9],"greedy_coloring_order":[9,6,2,8,4,3,10,11,7,5,1,0],"t":[9,8,0,2,1,8,0,4,1,0,4,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_5_6_T7_L63","Delta":6,"palette_size":11,"parameter_degrees":[4,5,6],"tipmask":7,"linkmask":63,"vertices":["a","b","b0","c","c0","c1","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,4,9,5,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,5],"common_neighbors":["c","pab"],"uncolored_incident":7,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,10],[0,11],[1,2],[1,3],[1,5],[1,6],[1,7],[1,8],[1,9],[1,10],[1,11],[2,3],[2,4],[2,5],[2,6],[2,10],[3,5],[3,6],[3,9],[3,10],[4,5],[4,6],[4,7],[4,11],[5,6],[5,7],[5,8],[5,9],[5,10],[5,11],[6,7],[7,8],[7,11],[8,9],[8,10],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":11,"method":"CN","t":[7,8,5,4,2,7,2,3,1,1,2,4],"coefficient":-2,"frontier_order":[8,9,11,10,3,5,7,1,0,2,4,6],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T0_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":0,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","b1","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[11,11,5,5,3,3,11,4,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[1,2],[1,3],[1,6],[1,9],[1,10],[1,11],[1,12],[2,3],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":22,"method":"greedy","greedy_removal_order":[6,0,1,7,11,8,12,2,4,9,3,5,10],"greedy_coloring_order":[10,5,3,9,4,2,12,8,11,7,1,0,6],"t":[7,6,1,0,1,0,10,3,2,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T1_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":1,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["b0","b1"],["b0","pab"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","b1","c","pab","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[9,11,6,5,3,3,11,5,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[1,2],[1,3],[1,6],[1,7],[1,9],[1,10],[1,11],[1,12],[2,3],[2,4],[2,6],[2,7],[3,7],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[1,6,0,2,7,11,8,12,4,9,3,5,10],"greedy_coloring_order":[10,5,3,9,4,12,8,11,7,2,0,6,1],"t":[6,9,3,0,1,0,10,4,2,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T2_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":2,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","b1","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[11,9,5,6,3,3,11,4,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,11],[1,2],[1,3],[1,6],[1,9],[1,10],[1,11],[1,12],[2,3],[2,11],[3,6],[3,10],[3,11],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[0,6,1,3,11,7,8,12,4,9,2,5,10],"greedy_coloring_order":[10,5,2,9,4,12,8,7,11,3,1,6,0],"t":[9,6,0,3,1,0,10,3,2,1,0,4,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T3_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":3,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab","pac","pbc_b","pbc_c"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["b0","b1"],["b0","pab"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","b1","c","pab","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[9,9,6,6,3,3,11,5,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,11],[1,2],[1,3],[1,6],[1,7],[1,9],[1,10],[1,11],[1,12],[2,3],[2,4],[2,6],[2,7],[2,11],[3,6],[3,7],[3,10],[3,11],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":12,"method":"CN","t":[8,8,3,2,1,1,10,3,3,2,1,3,1],"coefficient":-1,"frontier_order":[5,8,4,7,2,0,3,11,6,9,1,10,12],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T4_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":4,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab_a","pac_a"]],"paths":{"a":["pac_a","pab_a"],"b":["pab_b","b0","b1","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab_a","pac_a"],["b0","pab_b"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac_a"],"b":["a","b0","b1","c","pab_b","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["pab_a","pac_a"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[11,11,5,5,3,3,9,4,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab_a"],"uncolored_incident":3,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,12],[1,2],[1,3],[1,6],[1,8],[1,9],[1,10],[1,11],[1,12],[2,3],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[0,1,6,7,8,12,11,2,4,9,3,5,10],"greedy_coloring_order":[10,5,3,9,4,2,11,12,8,7,6,1,0],"t":[9,8,1,0,1,0,8,3,4,1,0,2,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T5_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":5,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab","pac_a","pac_c","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"],["pab","pac_a"]],"paths":{"a":["pac_a","pab"],"b":["pab","b0","b1","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["pab","pac_a"],["b0","pab"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac_a"],"b":["a","b0","b1","c","pab","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["pab","pac_a"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[9,11,6,5,3,3,9,5,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac_a"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pab"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,12],[1,2],[1,3],[1,6],[1,7],[1,8],[1,9],[1,10],[1,11],[1,12],[2,3],[2,4],[2,6],[2,7],[3,7],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":12,"method":"greedy","greedy_removal_order":[1,0,2,6,7,8,12,11,4,9,3,5,10],"greedy_coloring_order":[10,5,3,9,4,11,12,8,7,6,2,0,1],"t":[8,10,4,0,1,0,8,4,4,1,0,2,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T6_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":6,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab_a","pab_b","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab_a","pac"]],"paths":{"a":["pac","pab_a"],"b":["pab_b","b0","b1","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab_a","pac"],["b0","pab_b"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab_a","pac"],"b":["a","b0","b1","c","pab_b","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["c","pac"],["pab_a","pac"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[11,9,5,6,3,3,9,4,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab_a","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[4,6],"common_neighbors":["pac"],"uncolored_incident":3,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab_a"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,11],[0,12],[1,2],[1,3],[1,6],[1,8],[1,9],[1,10],[1,11],[1,12],[2,3],[2,11],[3,6],[3,10],[3,11],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":12,"method":"greedy","greedy_removal_order":[0,1,3,6,11,12,8,7,4,9,2,5,10],"greedy_coloring_order":[10,5,2,9,4,7,8,12,11,6,3,1,0],"t":[10,8,0,4,1,0,8,2,4,1,0,4,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_4_6_6_T7_L127","Delta":6,"palette_size":11,"parameter_degrees":[4,6,6],"tipmask":7,"linkmask":127,"vertices":["a","b","b0","b1","c","c0","c1","pab","pac","pbc"],"edges":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"],["pab","pac"]],"paths":{"a":["pac","pab"],"b":["pab","b0","b1","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["pab","pac"],["b0","pab"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":4,"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["b","c","pab","pac"],"b":["a","b0","b1","c","pab","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["b","c"],["b","pab"],["c","pac"],["pab","pac"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[9,9,6,6,3,3,9,5,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pab"],["pab","pac"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["c1","pac"],["pab","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[4,6],"common_neighbors":["b","pac"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[4,6],"common_neighbors":["c","pab"],"uncolored_incident":4,"uncolored_D_partners":3,"colored_incident_upper":4,"colored_D_partner_upper":1,"sharp_terms":[{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":1},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,5],[0,6],[0,7],[0,8],[0,11],[0,12],[1,2],[1,3],[1,6],[1,7],[1,8],[1,9],[1,10],[1,11],[1,12],[2,3],[2,4],[2,6],[2,7],[2,11],[3,6],[3,7],[3,10],[3,11],[4,5],[4,6],[4,7],[4,8],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":7,"method":"CN","t":[7,8,5,3,1,2,8,3,4,2,1,3,4],"coefficient":1,"frontier_order":[4,5,7,8,2,0,3,6,11,1,10,9,12],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T0_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":0,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[4,11,11,4,4,4,11,4,4,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,6],[2,9],[2,10],[2,11],[3,4],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":27,"method":"greedy","greedy_removal_order":[1,2,6,0,5,9,3,7,10,4,8,11],"greedy_coloring_order":[11,8,4,10,7,3,9,5,0,6,2,1],"t":[2,8,7,1,0,2,6,1,0,2,1,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T1_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":1,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"],["c0","pac_c"],["c0","pbc_c"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["c0","pac_c"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac_c"],["c","pbc_c"]],"f":[4,9,11,5,4,4,11,5,4,4,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,6],[2,7],[2,9],[2,10],[2,11],[3,4],[3,5],[3,6],[3,7],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":22,"method":"greedy","greedy_removal_order":[2,6,1,3,7,9,0,5,10,4,8,11],"greedy_coloring_order":[11,8,4,10,5,0,9,7,3,1,6,2],"t":[1,6,9,4,0,1,8,3,0,2,1,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T2_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":2,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[4,11,9,4,5,4,11,4,4,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c0","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,10],[2,3],[2,4],[2,6],[2,9],[2,10],[2,11],[3,4],[4,6],[4,9],[4,10],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":22,"method":"greedy","greedy_removal_order":[1,6,2,4,10,5,0,7,9,3,8,11],"greedy_coloring_order":[11,8,3,9,7,0,5,10,4,2,6,1],"t":[1,9,6,0,4,2,8,1,0,1,3,0],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T3_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":3,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"],["c0","pac"],["c0","pbc_c"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","pac"],["c0","pbc_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","pac"],["c","pbc_c"]],"f":[4,9,9,5,5,4,11,5,4,4,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c0","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc_c"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,10],[2,3],[2,4],[2,6],[2,7],[2,9],[2,10],[2,11],[3,4],[3,5],[3,6],[3,7],[4,6],[4,9],[4,10],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[6,1,2,3,10,7,4,5,9,0,8,11],"greedy_coloring_order":[11,8,0,9,5,4,7,10,3,2,1,6],"t":[0,8,7,4,2,1,10,3,0,1,4,0],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T4_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":4,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[4,11,11,4,4,4,9,4,5,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[2,3],[2,4],[2,6],[2,8],[2,9],[2,10],[2,11],[3,4],[5,6],[5,7],[5,8],[5,11],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[8,9],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":22,"method":"greedy","greedy_removal_order":[1,2,6,8,11,0,3,5,9,4,7,10],"greedy_coloring_order":[10,7,4,9,5,3,0,11,8,6,2,1],"t":[2,9,8,1,0,1,6,0,4,1,0,3],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T5_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":5,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","pac_c"],["c","pbc"],["c0","pac_c"],["c0","pbc"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","pac_c"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac_c"],["c","pbc"]],"f":[4,9,11,5,4,4,9,5,5,4,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac_c","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac_c"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[2,3],[2,4],[2,6],[2,7],[2,8],[2,9],[2,10],[2,11],[3,4],[3,5],[3,6],[3,7],[5,6],[5,7],[5,8],[5,11],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[8,9],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[2,1,6,3,8,11,7,0,9,4,5,10],"greedy_coloring_order":[10,5,4,9,0,7,11,8,3,6,1,2],"t":[1,8,10,4,0,0,7,2,4,1,0,3],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T6_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":6,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab_a","pab_b","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[4,11,9,4,5,4,9,4,5,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c0","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,10],[1,11],[2,3],[2,4],[2,6],[2,8],[2,9],[2,10],[2,11],[3,4],[4,6],[4,9],[4,10],[5,6],[5,7],[5,8],[5,11],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[8,9],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":17,"method":"greedy","greedy_removal_order":[1,2,6,4,8,10,11,0,5,3,7,9],"greedy_coloring_order":[9,7,3,5,0,11,10,8,4,6,2,1],"t":[1,10,8,0,4,1,7,0,4,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_5_T7_L63","Delta":6,"palette_size":11,"parameter_degrees":[5,5,5],"tipmask":7,"linkmask":63,"vertices":["a","a0","b","b0","c","c0","pab","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","pac"],["c","pbc"],["c0","pac"],["c0","pbc"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":5,"c0":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","pac"],["c0","pbc"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","pac"],["c","pbc"]],"f":[4,9,9,5,5,4,9,5,5,4,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["b","pac"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c0","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,5],"common_neighbors":["a","pbc"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pac","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","c0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[0,10],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,10],[1,11],[2,3],[2,4],[2,6],[2,7],[2,8],[2,9],[2,10],[2,11],[3,4],[3,5],[3,6],[3,7],[4,6],[4,9],[4,10],[5,6],[5,7],[5,8],[5,11],[6,7],[6,8],[6,9],[6,10],[6,11],[7,8],[8,9],[8,11],[9,10],[9,11],[10,11]],"list_bound":"sharp_colored_partner_count","surplus":12,"method":"CN","t":[3,6,8,2,3,2,8,3,1,2,4,3],"coefficient":3,"frontier_order":[5,7,3,0,1,4,10,11,2,8,6,9],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T0_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":0,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[4,11,11,4,4,4,11,4,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,6],[2,9],[2,10],[2,11],[2,12],[3,4],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":23,"method":"greedy","greedy_removal_order":[2,6,1,11,0,5,12,3,7,9,4,8,10],"greedy_coloring_order":[10,8,4,9,7,3,12,5,0,11,1,6,2],"t":[2,6,9,1,0,2,8,1,0,1,0,3,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T1_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":1,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[4,9,11,5,4,4,11,5,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[2,3],[2,4],[2,6],[2,7],[2,9],[2,10],[2,11],[2,12],[3,4],[3,5],[3,6],[3,7],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":18,"method":"greedy","greedy_removal_order":[2,6,1,3,7,11,12,0,5,9,4,8,10],"greedy_coloring_order":[10,8,4,9,5,0,12,11,7,3,1,6,2],"t":[1,6,10,4,0,1,9,3,0,1,0,3,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T2_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":2,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","pab_b"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[4,11,9,4,5,4,11,4,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,11],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[2,3],[2,4],[2,6],[2,9],[2,10],[2,11],[2,12],[3,4],[4,6],[4,10],[4,11],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":18,"method":"greedy","greedy_removal_order":[6,1,2,4,11,5,12,0,7,9,3,8,10],"greedy_coloring_order":[10,8,3,9,7,0,12,5,11,4,2,1,6],"t":[1,8,7,0,4,2,10,1,0,1,0,4,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T3_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":3,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["b0","pab"],["b0","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","c","pab","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[4,9,9,5,5,4,11,5,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc_b"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc_b"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[0,11],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[2,3],[2,4],[2,6],[2,7],[2,9],[2,10],[2,11],[2,12],[3,4],[3,5],[3,6],[3,7],[4,6],[4,10],[4,11],[5,6],[5,7],[5,8],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":13,"method":"CN","t":[2,7,7,2,3,2,9,2,2,1,1,4,3],"coefficient":-1,"frontier_order":[8,5,7,3,0,1,4,11,2,6,9,10,12],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T4_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":4,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[4,11,11,4,4,4,9,4,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,12],[2,3],[2,4],[2,6],[2,8],[2,9],[2,10],[2,11],[2,12],[3,4],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":18,"method":"greedy","greedy_removal_order":[2,1,6,8,12,0,11,3,5,9,4,7,10],"greedy_coloring_order":[10,7,4,9,5,3,11,0,12,8,6,1,2],"t":[2,8,10,1,0,1,7,0,4,1,0,2,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T5_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":5,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[4,9,11,5,4,4,9,5,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,12],[2,3],[2,4],[2,6],[2,7],[2,8],[2,9],[2,10],[2,11],[2,12],[3,4],[3,5],[3,6],[3,7],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":13,"method":"CN","t":[3,6,9,2,1,2,7,3,3,2,2,3,2],"coefficient":-1,"frontier_order":[4,0,3,7,1,5,8,6,2,9,10,11,12],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T6_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":6,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab_a","pab_b","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["b0","pab_b"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","c","pab_b","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","pab_b"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[4,11,9,4,5,4,9,4,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_b","pbc"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,11],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[1,12],[2,3],[2,4],[2,6],[2,8],[2,9],[2,10],[2,11],[2,12],[3,4],[4,6],[4,10],[4,11],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":13,"method":"greedy","greedy_removal_order":[1,3,2,6,8,12,11,4,5,9,0,7,10],"greedy_coloring_order":[10,7,0,9,5,4,11,12,8,6,2,3,1],"t":[0,10,8,3,2,1,8,0,4,1,0,4,4],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_5_6_T7_L127","Delta":6,"palette_size":11,"parameter_degrees":[5,5,6],"tipmask":7,"linkmask":127,"vertices":["a","a0","b","b0","c","c0","c1","pab","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["b0","pab"],["b0","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":5,"b0":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","c","pab","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","pab"],["b0","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[4,9,9,5,5,4,9,5,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,5],"common_neighbors":["c","pab"],"uncolored_incident":8,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pbc"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","pbc"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b0","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a","b0"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pbc"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,7],[0,11],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,11],[1,12],[2,3],[2,4],[2,6],[2,7],[2,8],[2,9],[2,10],[2,11],[2,12],[3,4],[3,5],[3,6],[3,7],[4,6],[4,10],[4,11],[5,6],[5,7],[5,8],[5,12],[6,7],[6,8],[6,9],[6,10],[6,11],[6,12],[7,8],[8,9],[8,12],[9,10],[9,11],[9,12],[10,11],[10,12],[11,12]],"list_bound":"sharp_colored_partner_count","surplus":8,"method":"CN","t":[2,8,8,3,4,2,7,3,3,2,1,4,3],"coefficient":-5,"frontier_order":[10,9,12,11,4,0,2,6,7,1,5,3,8],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T0_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":0,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","b1","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[4,11,11,4,4,3,3,11,4,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[2,3],[2,4],[2,7],[2,10],[2,11],[2,12],[2,13],[3,4],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":19,"method":"greedy","greedy_removal_order":[7,1,2,8,12,0,9,13,3,5,10,4,6,11],"greedy_coloring_order":[11,6,4,10,5,3,13,9,0,12,8,2,1,7],"t":[2,8,7,1,0,1,0,10,3,2,1,0,3,2],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T1_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":1,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab","pac_a","pac_c","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["b0","b1"],["b0","pab"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","b1","c","pab","pbc_b"],"c":["a","b","c0","c1","pac_c","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc_b"]],"c":[["a","b"],["c0","c1"],["c0","pbc_c"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc_c"]],"f":[4,9,11,5,4,3,3,11,5,4,3,3,4,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c","pab"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,8],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[2,3],[2,4],[2,7],[2,8],[2,10],[2,11],[2,12],[2,13],[3,4],[3,5],[3,7],[3,8],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":14,"method":"greedy","greedy_removal_order":[2,7,1,3,8,12,9,13,0,5,10,4,6,11],"greedy_coloring_order":[11,6,4,10,5,0,13,9,12,8,3,1,7,2],"t":[1,7,10,4,0,1,0,10,4,2,1,0,3,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T2_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":2,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab_a","pab_b","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","b1","c","pab_b","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[4,11,9,4,5,3,3,11,4,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,12],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,12],[2,3],[2,4],[2,7],[2,10],[2,11],[2,12],[2,13],[3,4],[4,7],[4,11],[4,12],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":14,"method":"greedy","greedy_removal_order":[1,7,2,4,12,8,9,13,0,5,10,3,6,11],"greedy_coloring_order":[11,6,3,10,5,0,13,9,8,12,4,2,7,1],"t":[1,10,7,0,4,1,0,10,3,2,1,0,4,2],"coefficient":-1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T3_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":3,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab","pac","pbc_b","pbc_c"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["b0","b1"],["b0","pab"],["b1","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"],["c0","c1"],["c0","pbc_c"],["c1","pac"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","b1","pbc_b"],"c":["pbc_c","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","b1"],["b1","pbc_b"],["c0","pbc_c"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc_b":{"min":2,"max":6},"pbc_c":{"min":2,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","b1","c","pab","pbc_b"],"c":["a","b","c0","c1","pac","pbc_c"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc_b"]],"c":[["a","b"],["a","pac"],["c0","c1"],["c0","pbc_c"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc_b":{"incident_edges_at_most":4},"pbc_c":{"incident_edges_at_most":4}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc_b"],["c","c0"],["c","c1"],["c","pac"],["c","pbc_c"]],"f":[4,9,9,5,5,3,3,11,5,4,3,3,5,4],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c","pab"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a"],"uncolored_incident":10,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,8],[0,12],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,12],[2,3],[2,4],[2,7],[2,8],[2,10],[2,11],[2,12],[2,13],[3,4],[3,5],[3,7],[3,8],[4,7],[4,11],[4,12],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":9,"method":"CN","t":[2,6,8,3,4,1,1,9,4,3,2,1,3,3],"coefficient":1,"frontier_order":[6,9,5,8,3,1,0,4,7,12,2,11,10,13],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12,13],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T4_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":4,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab_a","pab_b","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["a0","pab_a"],["a0","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab_a"],"b":["pab_b","b0","b1","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab_a"],["b0","pab_b"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac_a"],"b":["a","b0","b1","c","pab_b","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac_a"],["b","c"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[4,11,11,4,4,3,3,9,4,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac_a"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":0,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,13],[2,3],[2,4],[2,7],[2,9],[2,10],[2,11],[2,12],[2,13],[3,4],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[6,13],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[9,10],[9,13],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":14,"method":"greedy","greedy_removal_order":[1,2,7,8,9,13,0,12,3,5,10,4,6,11],"greedy_coloring_order":[11,6,4,10,5,3,12,0,13,9,8,7,2,1],"t":[2,10,9,1,0,1,0,8,3,4,1,0,2,4],"coefficient":1,"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T5_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":5,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab","pac_a","pac_c","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["a0","pab"],["a0","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]],"paths":{"a":["pac_a","a0","pab"],"b":["pab","b0","b1","pbc"],"c":["pbc","c0","c1","pac_c"]},"fan_links_order":[["a0","pac_a"],["a0","pab"],["b0","pab"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac_c"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac_a":{"min":2,"max":6},"pac_c":{"min":2,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac_a"],"b":["a","b0","b1","c","pab","pbc"],"c":["a","b","c0","c1","pac_c","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac_a"],["b","c"],["b","pab"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac_c"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac_a":{"incident_edges_at_most":4},"pac_c":{"incident_edges_at_most":4},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac_a"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac_c"],["c","pbc"]],"f":[4,9,11,5,4,3,3,9,5,5,3,3,4,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac_a"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c","pab"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac_a"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac_c"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac_c"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac_c","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["c","pac_c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,8],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,13],[2,3],[2,4],[2,7],[2,8],[2,9],[2,10],[2,11],[2,12],[2,13],[3,4],[3,5],[3,7],[3,8],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[6,13],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[9,10],[9,13],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":9,"method":"CN","t":[1,8,10,3,2,2,1,8,4,4,0,1,2,4],"coefficient":-1,"frontier_order":[11,12,10,13,9,6,7,5,8,3,1,0,2,4],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12,13],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T6_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":6,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab_a","pab_b","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["a0","pab_a"],["a0","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]],"paths":{"a":["pac","a0","pab_a"],"b":["pab_b","b0","b1","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab_a"],["b0","pab_b"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab_a":{"min":2,"max":6},"pab_b":{"min":2,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab_a","pac"],"b":["a","b0","b1","c","pab_b","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab_a"],["a0","pac"],["b","c"],["c","pac"]],"b":[["a","c"],["b0","b1"],["b0","pab_b"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab_a":{"incident_edges_at_most":4},"pab_b":{"incident_edges_at_most":4},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab_a"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab_b"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[4,11,9,4,5,3,3,9,4,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab_a","pac"],"uncolored_incident":4,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab_a","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":0,"internal_Q_edge_exact_colored_partners":[]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab_a"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0"],"uncolored_incident":4,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab_a"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab_b"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab_b","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":4},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab_b"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":1,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab_b"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0"],"uncolored_incident":5,"uncolored_D_partners":0,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,12],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,12],[1,13],[2,3],[2,4],[2,7],[2,9],[2,10],[2,11],[2,12],[2,13],[3,4],[4,7],[4,11],[4,12],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[6,13],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[9,10],[9,13],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":9,"method":"CN","t":[1,9,7,2,4,2,1,8,3,3,2,1,3,4],"coefficient":1,"frontier_order":[3,0,4,12,11,2,10,13,7,9,1,6,5,8],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12,13],"status":"PROVED"}
{"CONFIG":"GENERIC_D6_5_6_6_T7_L255","Delta":6,"palette_size":11,"parameter_degrees":[5,6,6],"tipmask":7,"linkmask":255,"vertices":["a","a0","b","b0","b1","c","c0","c1","pab","pac","pbc"],"edges":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["a0","pab"],["a0","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]],"paths":{"a":["pac","a0","pab"],"b":["pab","b0","b1","pbc"],"c":["pbc","c0","c1","pac"]},"fan_links_order":[["a0","pac"],["a0","pab"],["b0","pab"],["b0","b1"],["b1","pbc"],["c0","pbc"],["c0","c1"],["c1","pac"]],"degrees":{"a":5,"a0":{"min":3,"max":6},"b":6,"b0":{"min":3,"max":6},"b1":{"min":3,"max":6},"c":6,"c0":{"min":3,"max":6},"c1":{"min":3,"max":6},"pab":{"min":4,"max":6},"pac":{"min":4,"max":6},"pbc":{"min":4,"max":6}},"exact_stars":{"a":["a0","b","c","pab","pac"],"b":["a","b0","b1","c","pab","pbc"],"c":["a","b","c0","c1","pac","pbc"]},"exact_induced_links":{"a":[["a0","pab"],["a0","pac"],["b","c"],["b","pab"],["c","pac"]],"b":[["a","c"],["a","pab"],["b0","b1"],["b0","pab"],["b1","pbc"],["c","pbc"]],"c":[["a","b"],["a","pac"],["b","pbc"],["c0","c1"],["c0","pbc"],["c1","pac"]]},"unknown_outside":{"a":{"incident_edges_at_most":0},"a0":{"incident_edges_at_most":3},"b":{"incident_edges_at_most":0},"b0":{"incident_edges_at_most":3},"b1":{"incident_edges_at_most":3},"c":{"incident_edges_at_most":0},"c0":{"incident_edges_at_most":3},"c1":{"incident_edges_at_most":3},"pab":{"incident_edges_at_most":2},"pac":{"incident_edges_at_most":2},"pbc":{"incident_edges_at_most":2}},"assumptions":["Every listed vertex name is distinct.","Q is a facial triangle and its stars and induced links are exactly prescribed.","Every side edge of a triangle containing an edge of U has at most two common neighbors.","All degrees satisfy the stated bounds."],"nonedges":"No extra edge meets Q or joins two prescribed neighbors of any Q vertex. All other edges are unrestricted subject to the assumptions.","S":["a","b","c"],"F":[],"U":[["a","a0"],["a","b"],["a","c"],["a","pab"],["a","pac"],["b","b0"],["b","b1"],["b","c"],["b","pab"],["b","pbc"],["c","c0"],["c","c1"],["c","pac"],["c","pbc"]],"f":[4,9,9,5,5,3,3,9,5,5,3,3,5,5],"colored_conflict_counts":[{"uncolored_edge":["a","a0"],"endpoint_degree_bounds":[5,6],"common_neighbors":["pab","pac"],"uncolored_incident":4,"uncolored_D_partners":2,"colored_incident_upper":5,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","b"],"endpoint_degree_bounds":[5,6],"common_neighbors":["c","pab"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pab"],["b0","pab"]]},{"uncolored_edge":["a","c"],"endpoint_degree_bounds":[5,6],"common_neighbors":["b","pac"],"uncolored_incident":9,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["a0","pac"],["c1","pac"]]},{"uncolored_edge":["a","pab"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","b"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["a","pac"],"endpoint_degree_bounds":[5,6],"common_neighbors":["a0","c"],"uncolored_incident":5,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a0","in_Q":false,"known_colored_partner_edges":[["a0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","b0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","pab"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b1","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pab","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","b1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b0","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","pab"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["b","c"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","pbc"],"uncolored_incident":10,"uncolored_D_partners":2,"colored_incident_upper":0,"colored_D_partner_upper":2,"internal_Q_edge_exact_colored_partners":[["b1","pbc"],["c0","pbc"]]},{"uncolored_edge":["b","pab"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","b0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"b0","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["b","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b1","c"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b1","in_Q":false,"known_colored_partner_edges":[["b0","b1"]],"further_colored_partners_upper":1},{"common_neighbor":"c","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","c0"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c1","pbc"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c1","pac"]],"further_colored_partners_upper":1},{"common_neighbor":"pbc","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","c1"],"endpoint_degree_bounds":[6,6],"common_neighbors":["c0","pac"],"uncolored_incident":5,"uncolored_D_partners":1,"colored_incident_upper":5,"colored_D_partner_upper":3,"sharp_terms":[{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","pbc"]],"further_colored_partners_upper":1},{"common_neighbor":"pac","in_Q":false,"known_colored_partner_edges":[],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":3},{"uncolored_edge":["c","pac"],"endpoint_degree_bounds":[6,6],"common_neighbors":["a","c1"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"a","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c1","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2},{"uncolored_edge":["c","pbc"],"endpoint_degree_bounds":[6,6],"common_neighbors":["b","c0"],"uncolored_incident":6,"uncolored_D_partners":2,"colored_incident_upper":4,"colored_D_partner_upper":2,"sharp_terms":[{"common_neighbor":"b","in_Q":true,"known_colored_partner_edges":[],"further_colored_partners_upper":0},{"common_neighbor":"c0","in_Q":false,"known_colored_partner_edges":[["c0","c1"]],"further_colored_partners_upper":1}],"older_2r_minus_DU_bound":2}],"conflicts":[[0,1],[0,2],[0,3],[0,4],[0,8],[0,12],[1,2],[1,3],[1,4],[1,5],[1,6],[1,7],[1,8],[1,9],[1,12],[1,13],[2,3],[2,4],[2,7],[2,8],[2,9],[2,10],[2,11],[2,12],[2,13],[3,4],[3,5],[3,7],[3,8],[4,7],[4,11],[4,12],[5,6],[5,7],[5,8],[5,9],[6,7],[6,8],[6,9],[6,13],[7,8],[7,9],[7,10],[7,11],[7,12],[7,13],[8,9],[9,10],[9,13],[10,11],[10,12],[10,13],[11,12],[11,13],[12,13]],"list_bound":"sharp_colored_partner_count","surplus":4,"method":"CN","t":[2,7,8,4,4,1,2,8,4,4,2,2,4,3],"coefficient":-1,"frontier_order":[5,6,8,9,3,1,0,4,7,2,10,11,13,12],"greedy_removal_prefix":[],"core":[0,1,2,3,4,5,6,7,8,9,10,11,12,13],"status":"PROVED"}


==> anc/fourwheel_d6_example.py <==
"""The example of Section 8: at D = 6 the four-wheel reduction (Lemma 6.1) fails.

Take a center v, vertices u_i, w_i, z_i (i mod 4) and the edges v u_i, u_i u_{i+1}, u_i w_i,
u_i w_{i-1}, u_i z_i, z_i w_i, z_i w_{i-1}.  This triangulates a disk bounded by the cycle
z0 w0 z1 w1 z2 w2 z3 w3.  Gluing a second copy (center v', vertices u'_i) along that cycle gives
a triangulation G of the sphere with 18 vertices, maximum degree 6, minimum degree 4 and no
separating triangle.  We check these properties, give an 11-color D-coloring of G - v, uncolor
the four rim edges u_i u_{i+1}, and check by exhaustive search that the spokes and rim cannot be
colored.  G itself has a 10-color D-coloring, which is also checked; only this particular
reduction fails.  Standard library only.
"""
import itertools


def edge(a, b):
    return tuple(sorted((a, b)))


E, faces = set(), set()
for c, u in (('v', 'u'), ("v'", "u'")):
    for i in range(4):
        j, k = (i + 1) % 4, (i - 1) % 4
        ui, uj, wi, wk, zi = u + str(i), u + str(j), 'w%d' % i, 'w%d' % k, 'z%d' % i
        E |= {edge(c, ui), edge(ui, uj), edge(ui, wi), edge(ui, wk), edge(ui, zi),
              edge(zi, wi), edge(zi, wk)}
        faces |= {frozenset(f) for f in ((c, ui, uj), (ui, uj, wi), (ui, wi, zi), (ui, zi, wk))}
adj = {}
for a, b in E:
    adj.setdefault(a, set()).add(b); adj.setdefault(b, set()).add(a)
V = sorted(adj)
print('V =', len(V), ' E =', len(E), ' faces =', len(faces),
      ' degrees =', sorted({d: sum(len(adj[x]) == d for x in V) for d in (4, 6)}.items()))
assert (len(V), len(E), len(faces)) == (18, 48, 32)
assert sorted(len(adj[x]) for x in V) == [4] * 6 + [6] * 12   # minimum degree 4, maximum 6

# A closed triangulated surface with Euler characteristic 2 is a sphere.
assert all(all(edge(a, b) in E for a, b in itertools.combinations(f, 2)) for f in faces)
assert all(sum(set(e) <= f for f in faces) == 2 for e in E)
for x in V:                                   # the faces at x form one cycle around x
    link = [tuple(f - {x}) for f in faces if x in f]
    seen, todo = {link[0][0]}, [link[0][0]]
    while todo:
        y = todo.pop()
        for a, b in link:
            for p, q in ((a, b), (b, a)):
                if p == y and q not in seen:
                    seen.add(q); todo.append(q)
    assert seen == adj[x] and len(link) == len(adj[x])
assert len(V) - len(E) + len(faces) == 2
triangles = {frozenset(t) for t in itertools.combinations(V, 3)
             if all(edge(a, b) in E for a, b in itertools.combinations(t, 2))}
print('triangulated sphere; every triangle is a face:', triangles == faces)
assert triangles == faces                     # no separating triangle
for S in itertools.chain.from_iterable(itertools.combinations(V, k) for k in range(3)):
    rest = set(V) - set(S); seen = {min(rest)}; todo = [min(rest)]
    while todo:
        y = todo.pop()
        for z in (adj[y] & rest) - seen:
            seen.add(z); todo.append(z)
    assert seen == rest
print('3-connected: True;  common neighbours of every edge:',
      sorted({len(adj[a] & adj[b]) for a, b in E}))


def conflict(e1, e2):
    a, b = e1; c, d = e2
    if len({a, b, c, d}) < 4:
        return True
    return sum(1 for x, y in ((a, c), (a, d), (b, c), (b, d)) if y in adj[x]) >= 3


def valid(col):
    return all(col[e] != col[f] for e, f in itertools.combinations(col, 2) if conflict(e, f))


# 11-color D-coloring of G - v
col = {
    ("u'0", "u'1"): 4, ("u'0", "u'3"): 9, ("u'0", "v'"): 7, ("u'0", 'w0'): 8, ("u'0", 'w3'): 5,
    ("u'0", 'z0'): 3, ("u'1", "u'2"): 6, ("u'1", "v'"): 3, ("u'1", 'w0'): 11, ("u'1", 'w1'): 7,
    ("u'1", 'z1'): 1, ("u'2", "u'3"): 2, ("u'2", "v'"): 8, ("u'2", 'w1'): 9, ("u'2", 'w2'): 11,
    ("u'2", 'z2'): 1, ("u'3", "v'"): 10, ("u'3", 'w2'): 5, ("u'3", 'w3'): 4, ("u'3", 'z3'): 7,
    ('u0', 'u1'): 3, ('u0', 'u3'): 2, ('u0', 'w0'): 9, ('u0', 'w3'): 8, ('u0', 'z0'): 1,
    ('u1', 'u2'): 4, ('u1', 'w0'): 10, ('u1', 'w1'): 11, ('u1', 'z1'): 5, ('u2', 'u3'): 5,
    ('u2', 'w1'): 8, ('u2', 'w2'): 9, ('u2', 'z2'): 10, ('u3', 'w2'): 4, ('u3', 'w3'): 11,
    ('u3', 'z3'): 10, ('w0', 'z0'): 6, ('w0', 'z1'): 2, ('w1', 'z1'): 3, ('w1', 'z2'): 2,
    ('w2', 'z2'): 7, ('w2', 'z3'): 3, ('w3', 'z0'): 7, ('w3', 'z3'): 6,
}
Gv = [e for e in E if 'v' not in e]
assert set(col) == set(Gv) and set(col.values()) <= set(range(1, 12))
print('valid 11-color D-coloring of G - v:', valid(col))
assert valid(col)

rim = [edge('u%d' % i, 'u%d' % ((i + 1) % 4)) for i in range(4)]
U = [edge('v', 'u%d' % i) for i in range(4)] + rim
fixed = {e: c for e, c in col.items() if e not in rim}
lists = {f: [c for c in range(1, 12) if all(not conflict(f, g) or fixed[g] != c for g in fixed)]
         for f in U}
for f in U:
    print('  list of', f, lists[f])
disjoint = not set(lists[rim[0]]) & set(lists[rim[2]]) and not set(lists[rim[1]]) & set(lists[rim[3]])
union = sorted(set().union(*map(set, lists.values())))
print('opposite rim lists disjoint:', disjoint, ' union of all eight lists:', union)
assert disjoint and len(union) == 7


def extend(i, asg):
    if i == len(U):
        return True
    f = U[i]
    for c in lists[f]:
        if all(asg[g] != c for g in U[:i] if conflict(f, g)):
            asg[f] = c
            if extend(i + 1, asg):
                return True
            del asg[f]
    return False


extension_exists = extend(0, {})
print('extension of spokes and rim exists:', extension_exists)
assert not extension_exists

# a 10-color D-coloring of the whole graph G
full = {
    ("u'0", "u'1"): 1, ("u'0", "u'3"): 2, ("u'0", "v'"): 6, ("u'0", 'w0'): 4, ("u'0", 'w3'): 5,
    ("u'0", 'z0'): 3, ("u'1", "u'2"): 2, ("u'1", "v'"): 5, ("u'1", 'w0'): 8, ("u'1", 'w1'): 7,
    ("u'1", 'z1'): 3, ("u'2", "u'3"): 1, ("u'2", "v'"): 4, ("u'2", 'w1'): 6, ("u'2", 'w2'): 7,
    ("u'2", 'z2'): 3, ("u'3", "v'"): 3, ("u'3", 'w2'): 5, ("u'3", 'w3'): 4, ("u'3", 'z3'): 6,
    ('u0', 'u1'): 6, ('u0', 'u3'): 4, ('u0', 'v'): 10, ('u0', 'w0'): 9, ('u0', 'w3'): 2,
    ('u0', 'z0'): 1, ('u1', 'u2'): 3, ('u1', 'v'): 2, ('u1', 'w0'): 5, ('u1', 'w1'): 8,
    ('u1', 'z1'): 1, ('u2', 'u3'): 1, ('u2', 'v'): 7, ('u2', 'w1'): 5, ('u2', 'w2'): 6,
    ('u2', 'z2'): 2, ('u3', 'v'): 5, ('u3', 'w2'): 3, ('u3', 'w3'): 8, ('u3', 'z3'): 7,
    ('w0', 'z0'): 7, ('w0', 'z1'): 2, ('w1', 'z1'): 4, ('w1', 'z2'): 1, ('w2', 'z2'): 4,
    ('w2', 'z3'): 2, ('w3', 'z0'): 6, ('w3', 'z3'): 1,
}
assert set(full) == E
print('valid D-coloring of G with', len(set(full.values())), 'colors:', valid(full))
assert valid(full) and len(set(full.values())) == 10
print('all checks passed')


==> anc/frontier.py <==
"""Exact graph-polynomial coefficient by a signed frontier dynamic program.
P = product_(i,j), i<j (x_i-x_j). Standard library only.
"""
import math
from itertools import combinations

def choose_order(n,edges,t):
 N=[set()for _ in range(n)]
 for a,b in edges:N[a].add(b);N[b].add(a)
 done=set();order=[]
 while len(order)<n:
  def score(v):
   D=done|{v};score=0
   for w in range(n):
    if w in D:continue
    p=len(N[w]&D);r=len(N[w])-p
    lo=max(0,t[w]-r);hi=min(t[w],p)
    if hi>=lo:score+=math.log(hi-lo+1)
   return score, min(t[v],len(N[v])-t[v]),len(N[v]-done),v
  v=min(set(range(n))-done,key=score)
  done.add(v);order.append(v)
 return order

def coefficient(n,edges,t,order=None,limit=3000000,verbose=False):
 assert sum(t)==len(edges)
 if order is None:order=choose_order(n,edges,t)
 pos={v:k for k,v in enumerate(order)}
 edges=sorted([tuple(sorted(e))for e in edges],key=lambda e:(min(pos[e[0]],pos[e[1]]),max(pos[e[0]],pos[e[1]])))
 degree=[0]*n
 for a,b in edges:degree[a]+=1;degree[b]+=1
 if any(a<0 or a>b for a,b in zip(t,degree)):return 0,{'states':0,'order':order}
 bits=max(1,max(t).bit_length());mask=(1<<bits)-1
 shifts=[bits*i for i in range(n)];increments=[1<<s for s in shifts]
 states={0:1};remaining=degree.copy();peak=1;total=1
 for step,(a,b)in enumerate(edges):
  remaining[a]-=1;remaining[b]-=1
  la=max(0,t[a]-remaining[a]);lb=max(0,t[b]-remaining[b])
  ta,tb=t[a],t[b];sa,sb=shifts[a],shifts[b];ia,ib=increments[a],increments[b]
  forget=(mask<<sa if remaining[a]==0 else 0)|(mask<<sb if remaining[b]==0 else 0)
  keep=~forget;out={}
  for key,val in states.items():
   x=(key>>sa)&mask;y=(key>>sb)&mask
   if x<ta and x+1>=la and y>=lb:
    z=(key+ia)&keep;out[z]=out.get(z,0)+val
   if y<tb and y+1>=lb and x>=la:
    z=(key+ib)&keep;out[z]=out.get(z,0)-val
  states={k:v for k,v in out.items()if v}
  peak=max(peak,len(states));total+=len(states)
  if verbose:print(step,len(states),flush=True)
  if len(states)>limit:raise RuntimeError(('state_limit',len(states),step,order))
  if not states:return 0,{'states':peak,'total':total,'order':order}
 return states.get(0,0),{'states':peak,'total':total,'order':order}

if __name__=='__main__':
 import sys,json,time
 D=json.load(open(sys.argv[1]));t=D['t']if't'in D else D['exponents'];edges=D['conflicts'];start=time.perf_counter()
 print(coefficient(len(t),edges,t,verbose='--verbose'in sys.argv))
 print('seconds',time.perf_counter()-start)


==> anc/independent_coefficient.py <==
"""Independent exact coefficient recursion, eliminating one variable at a time.

For vertex v with d incident edges, select d-t[v] neighbors whose variables
are taken from the incident linear factors. The remaining factors contribute
x_v^t[v]. All these choices have sign (-1)^(#neighbors<v + d-t[v]).
This implementation does not use the edge-frontier dynamic program.
"""
from functools import lru_cache
from itertools import combinations
from math import comb

def coefficient_recursive(n,edges,target,limit=1000000):
 N=[set()for _ in range(n)]
 for a,b in edges:N[a].add(b);N[b].add(a)
 calls=0
 @lru_cache(None)
 def visit(mask,t):
  nonlocal calls
  calls+=1
  if calls>limit:raise RuntimeError('recursive coefficient state limit')
  if not mask:return 1
  live=[v for v in range(n)if mask>>v&1]
  neighbors={v:[w for w in N[v]if mask>>w&1]for v in live}
  if any(t[v]<0 or t[v]>len(neighbors[v])for v in live):return 0
  v=min(live,key=lambda v:(comb(len(neighbors[v]),t[v]),-len(neighbors[v]),v))
  ns=neighbors[v];k=len(ns)-t[v];sign=(-1)**(sum(w<v for w in ns)+k)
  available=[w for w in ns if t[w]>0]
  if len(available)<k:return 0
  base=list(t);base[v]=0;ans=0
  for chosen in combinations(available,k):
   s=base.copy()
   for w in chosen:s[w]-=1
   ans+=visit(mask^(1<<v),tuple(s))
  return sign*ans
 result=visit((1<<n)-1,tuple(target))
 return result,{'states':calls}

if __name__=='__main__':
 import json,sys,time
 for name in sys.argv[1:]:
  D=json.load(open(name));start=time.perf_counter()
  print(name,coefficient_recursive(len(D['t']),D['conflicts'],D['t']),time.perf_counter()-start,flush=True)


==> anc/tmpl.py <==
"""Independent reconstruction of the D=6 templates of Section 7 of the paper
(lists (7.3), Lemmas 7.4, 7.5, 7.8, 7.9 and Appendix A.1).

Written from the paper text only.  Vertex naming follows the paper:
centers a,b,c; middle vertices a0,a1,...; tips p_qr shared ('pab')
or split ('pab_a','pab_b').  In this code the paths are the lists (7.3) of
outer neighbors, fan links are the rim edges, and one-spine bases are the
bases of Lemma 7.9.
"""
from itertools import combinations

D = 6
K = 2 * D - 1
Q = ('a', 'b', 'c')
QSET = frozenset(Q)
DEGREE_TRIPLES = [(4, 4, 4), (4, 4, 5), (4, 4, 6), (4, 5, 5), (4, 5, 6),
                  (4, 6, 6), (5, 5, 5), (5, 5, 6), (5, 6, 6)]


def E(u, v):
    return (u, v) if u < v else (v, u)


def tip_name(pair, q, sigma):
    bit = {'ab': 0, 'ac': 1, 'bc': 2}[pair]
    shared = (sigma >> bit) & 1
    return 'p' + pair if shared else 'p' + pair + '_' + q


def build_paths(degs, sigma):
    da, db, dc = degs
    pa = [tip_name('ac', 'a', sigma)] + ['a%d' % i for i in range(da - 4)] + [tip_name('ab', 'a', sigma)]
    pb = [tip_name('ab', 'b', sigma)] + ['b%d' % i for i in range(db - 4)] + [tip_name('bc', 'b', sigma)]
    pc = [tip_name('bc', 'c', sigma)] + ['c%d' % i for i in range(dc - 4)] + [tip_name('ac', 'c', sigma)]
    return {'a': pa, 'b': pb, 'c': pc}


def fan_links(paths):
    """ordered list of (owner center, (u,v) in path order)"""
    out = []
    for q in Q:
        p = paths[q]
        for i in range(len(p) - 1):
            out.append((q, (p[i], p[i + 1])))
    return out


class Template:
    def __init__(self, degs, sigma, mask, spine_index=None):
        self.degs = tuple(degs)
        self.sigma = sigma
        self.mask = mask
        self.paths = build_paths(degs, sigma)
        self.fl = fan_links(self.paths)
        self.B = len(self.fl)
        assert self.B == sum(degs) - 9
        edges = set()
        for u, v in combinations(Q, 2):
            edges.add(E(u, v))
        for q in Q:
            for x in self.paths[q]:
                edges.add(E(q, x))
        for i, (q, (u, v)) in enumerate(self.fl):
            if (mask >> i) & 1:
                edges.add(E(u, v))
        self.edges = edges
        verts = set()
        for e in edges:
            verts.update(e)
        self.vertices = sorted(verts)
        self.adj = {v: set() for v in self.vertices}
        for u, v in edges:
            self.adj[u].add(v)
            self.adj[v].add(u)
        # sanity: exact center degrees
        for q, d in zip(Q, self.degs):
            assert len(self.adj[q]) == d, (q, d, self.adj[q])
        self.U = sorted(e for e in edges if e[0] in QSET or e[1] in QSET)
        self.n = len(self.U)
        # spine
        self.spine = None
        self.center = None
        self.hstar = 0
        self.relevant = []
        if spine_index is not None:
            q, (x, y) = self.fl[spine_index]
            assert (mask >> spine_index) & 1
            self.spine = E(x, y)
            self.center = q
            # the center is the unique Q vertex adjacent to both endpoints
            cs = [w for w in Q if x in self.adj[w] and y in self.adj[w]]
            assert cs == [q], (cs, q)
            self.relevant = [j for j, (qq, (u, v)) in enumerate(self.fl)
                             if j != spine_index and ({u, v} & {x, y})]
            Ax = D - 1 - len(self.adj[x])
            Ay = D - 1 - len(self.adj[y])
            self.Ax, self.Ay = Ax, Ay
            self.hstar = min(D - 4, Ax, Ay, max(Ax, Ay) - 1)
        self._conflicts()
        self._counts()

    def has(self, u, v):
        return v in self.adj[u]

    def conflict_pair(self, e1, e2):
        a1, b1 = e1
        a2, b2 = e2
        if len({a1, b1, a2, b2}) < 4:
            return True
        cnt = self.has(a1, a2) + self.has(a1, b2) + self.has(b1, a2) + self.has(b1, b2)
        return cnt >= 3

    def _conflicts(self):
        conf = []
        for i in range(self.n):
            for j in range(i + 1, self.n):
                if self.conflict_pair(self.U[i], self.U[j]):
                    conf.append((i, j))
        self.conflicts = conf

    def _counts(self):
        colored = [e for e in self.edges if e[0] not in QSET and e[1] not in QSET]
        f = []
        detail = []
        for e in self.U:
            u, v = e
            if u in QSET and v in QSET:
                parts = sorted(c for c in colored if self.conflict_pair(e, c))
                # cross-check with partner formula (Lemma 2.1)
                common = (self.adj[u] & self.adj[v]) - QSET
                alt = set()
                for t in common:
                    for w in (self.adj[u] | self.adj[v]) - {u, v}:
                        if w not in QSET and w != t and w in self.adj[t]:
                            alt.add(E(t, w))
                assert alt == set(parts), (e, alt, parts)
                f.append(K - len(parts))
                detail.append({'kind': 'internal', 'incident': 0, 'partners': len(parts),
                               'partner_edges': parts, 'pen': 0})
            else:
                q, x = (u, v) if u in QSET else (v, u)
                assert q in QSET and x not in QSET
                m = len(self.adj[x] & QSET)
                C = (self.adj[q] & self.adj[x]) - QSET
                Kset = set()
                for t in C:
                    for y in self.adj[q] - QSET - {x, t}:
                        if y in self.adj[t]:
                            Kset.add(E(t, y))
                pen = 0
                if self.spine is not None and q == self.center and x in self.spine:
                    pen = self.hstar
                fv = K - (D - m) - len(Kset) - len(C) - pen
                f.append(fv)
                detail.append({'kind': 'arm', 'incident': D - m, 'm': m, 'C': sorted(C),
                               'K': sorted(Kset), 'partners': len(Kset) + len(C), 'pen': pen})
        self.f = f
        self.detail = detail

    def stars(self):
        return {q: sorted(self.adj[q]) for q in Q}

    def links(self):
        out = {}
        for q in Q:
            nb = sorted(self.adj[q])
            out[q] = sorted(E(u, v) for u, v in combinations(nb, 2) if self.has(u, v))
        return out


def generic_keys():
    for degs in DEGREE_TRIPLES:
        for sigma in range(8):
            B = sum(degs) - 9
            yield (degs, sigma, (1 << B) - 1)


def one_spine_keys():
    """yields (degs, sigma, mask, spine_index, spine_pair, relevant)"""
    for degs in DEGREE_TRIPLES:
        for sigma in range(8):
            paths = build_paths(degs, sigma)
            fl = fan_links(paths)
            B = len(fl)
            full = (1 << B) - 1
            for s, (q, (x, y)) in enumerate(fl):
                others = [j for j, (qq, (u, v)) in enumerate(fl) if j != s and ({u, v} & {x, y})]
                assert len(others) <= 2
                r = len(others)
                for sub in range(1 << r):
                    mask = full
                    for k, j in enumerate(others):
                        if (sub >> k) & 1:
                            mask &= ~(1 << j)
                    yield (degs, sigma, mask, s, E(x, y), others)


if __name__ == '__main__':
    print('generic templates:', len(set(generic_keys())), ' one-spine bases:', len(list(one_spine_keys())))

